Sintel: A Machine Learning Framework to Extract Insights from Signals

The detection of anomalies in time series data is a critical task with many monitoring applications. Existing systems often fail to encompass an end-to-end detection process, to facilitate comparative analysis of various anomaly detection methods, or to incorporate human knowledge to refine output. This precludes current methods from being used in real-world settings by practitioners who are not ML experts. In this paper, we introduce Sintel, a machine learning framework for end-to-end time series tasks such as anomaly detection. The framework uses state-of-the-art approaches to support all steps of the anomaly detection process. Sintel logs the entire anomaly detection journey, providing detailed documentation of anomalies over time. It enables users to analyze signals, compare methods, and investigate anomalies through an interactive visualization tool, where they can annotate, modify, create, and remove events. Using these annotations, the framework leverages human knowledge to improve the anomaly detection pipeline. We demonstrate the usability, efficiency, and effectiveness of Sintel through a series of experiments on three public time series datasets, as well as one real-world use case involving spacecraft experts tasked with anomaly analysis tasks. Sintel's framework, code, and datasets are open-sourced at https://github.com/sintel-dev/.

==> listings/benchmark.py <==
from sintel.benchmark import benchmark

pipelines = [ 'arima', 'lstm_dynamic_threshold', '...']
datasets = ['NAB', 'NASA', '...']; metrics = ['f1', 'accuracy', '...']

benchmark(pipelines=pipelines, datasets=datasets, metrics=metrics, rank='f1')

==> listings/orex_api.py <==
from orion.db import OrionDBExplorer
from orion.runner import start_datarun

# connect to db
orex = OrionDBExplorer(user='username', database='db')

dataset = orex.add_dataset(
    name='dataset',
)

# add signals to the dataset
orex.add_signals(
    dataset=dataset,
    signals_path='orion-data'
)

template = orex.add_template(
    name='lstmdt',
    template='lstm_dynamic_threshold',
)

# create an experiment
experiment = orex.add_experiment(
    name='experiment',
    template=template,
    dataset=dataset,
)

# configure template's hyperparameters
new_hyperparameters = {
   'keras.Sequential.LSTMTimeSeriesRegressor#1': {
       'epochs': 5,
       'verbose': True
   }
}

pipeline = orex.add_pipeline(
   name='lstmdt_5_epoch',
   template=template,
   hyperparameters=new_hyperparameters,
)

# run pipeline
start_datarun(orex, experiment, pipeline)

==> listings/orion_api.py <==
from sintel import Sintel
from sintel.data import load_signal

train_data = load_signal('S-1-train')
sintel = Sintel(
    pipeline='lstm_dynamic_threshold'    
)

# train the pipeline
sintel.fit(train_data)

# incoming data
new_data = load_signal('S-1-new')

# detect anomalies
anomalies = sintel.detect(new_data)

==> listings/orion_save_load.py <==
from orion import Orion
from orion.data import load_signal, load_anomalies

# load pre-trained model
path = 'path/to/model'
orion = Orion.load(path)

# load data & ground truth anomalies
data = load_signal('S-1')
anom = load_anomalies('S-1')

# evaluate the performance
metrics = ['precision', 'recall']
score = orion.evaluate(data, anom, metrics=metrics)

==> listings/tuning.py <==
from sintel import Sintel

# initialize data and ground_truth
# ...
sintel = Sintel(
    pipeline="lstm_dynamic_threshold"
)

# supervised
sintel.tune(
    data=data, 
    anomalies=ground_truth,
    scorer='f1'
)

# unsupervised
sintel.tune(data=data, scorer='mse')
